Synergy: Resource Sensitive DNN Scheduling in Multi-Tenant Clusters

Training Deep Neural Networks (DNNs) is a widely popular workload in both enterprises and cloud data centers. Existing schedulers for DNN training consider GPU as the dominant resource, and allocate other resources such as CPU and memory proportional to the number of GPUs requested by the job. Unfortunately, these schedulers do not consider the impact of a job's sensitivity to allocation of CPU, memory, and storage resources. In this work, we propose Synergy, a resource-sensitive scheduler for shared GPU clusters. Synergy infers the sensitivity of DNNs to different resources using optimistic profiling; some jobs might benefit from more than the GPU-proportional allocation and some jobs might not be affected by less than GPU-proportional allocation. Synergy performs such multi-resource workload-aware assignments across a set of jobs scheduled on shared multi-tenant clusters using a new near-optimal online algorithm. Our experiments show that workload-aware CPU and memory allocations can improve average JCT up to 3.4x when compared to traditional GPU-proportional scheduling.

==> graph-scripts/plot-example-sched.py <==
#!/usr/bin/env python
#import cairocffi as cairo
#import matplotlib.rcsetup as rcsetup
#print(rcsetup.all_backends)
import numpy as np
import matplotlib.pyplot as plt
from matplotlib import gridspec
import matplotlib
import sys
#matplotlib.use("GTK3Agg")
matplotlib.rcParams.update({'font.size': 12})
fsize=13
red = 'tab:red'
blue = 'navy'
teal = 'teal'
black = 'k'
orange = 'orange'
lblue = 'lightsteelblue'
olive = 'tab:olive'
cyan = 'tab:cyan'
rblue = 'royalblue'
brown = 'brown'

def autolabel_thr(rects, ax, base, unit_once=None, adj_h=0.05, adj_w=-0.04, adj_unit=0.05, r=1):
    # attach some text labels
    if unit_once is None:
        unit_once = 'Samples/s'
    for i, rect in enumerate(rects):
        unit = ''
        #unit = ' Kops/s' if i in [0] else ''
        height = rect.get_height()
        adj = 0.25
        if i == len(rects) - 1:
            adj = 0.25
        elif i == 0:
            adj = 0.25

        adj = 0.15
        if r == 0:
            ax.text(rect.get_x() + adj , height + adj_h,
                '%.0f' % round(base[i]) + unit,
                ha='center', va='bottom', fontsize=fsize-2, rotation=0)
        else:
            ax.text(rect.get_x() + adj , height + adj_h,
                '%.1f' % round(base[i], r) + unit,
                ha='center', va='bottom', fontsize=fsize-2, rotation=0)
        #if i == 0:
        ax.text(rect.get_x() + adj - adj_w, height + adj_unit,
                unit_once, va='bottom', fontsize=fsize-2, rotation=0)


def plot_example(ax,filename, title=None, legend=None,v=0):
    orig= []
    new = []
    isolated = []

    workload_names = []

    for line in open(filename):
        # ignore comments
        if line.startswith("#"):
            continue
        s = line.split()  

        workload_names.append((s[0]))
        orig.append(float(s[1]))
        if v == 1:
            new.append(0)
            isolated.append(0)
        elif v == 2:
            isolated.append(float(s[3]))
            new.append(0)
        else:
            new.append(float(s[2]))
            isolated.append(float(s[3]))
        

   #Number of distinct bar groups
    N = len(workload_names)

    #Number of bars per group
    num_per_group = 3
    width = 0.35
    space_bw_groups = 0.2
    group_width = width*num_per_group
    ind = np.arange(0.5, (group_width + space_bw_groups)*N , group_width+space_bw_groups)

    
    #The first arg is the list of x axis positions for the given item in bar group
    #rects1 = ax.bar(ind, cache_rel_full, width, color='grey', hatch='////', edgecolor=['black']*len(ind))
    #Overlap the bars
    rects1 = ax.bar(ind, orig, width, color=orange, hatch='xx', edgecolor=['black']*len(ind))
    rects2 = ax.bar(ind+width, isolated, width, color=lblue, hatch='///', edgecolor=['black']*len(ind))
    rects3 = ax.bar(ind+2*width, new, width, color=black, hatch='...', edgecolor=['black']*len(ind))

    # add some text for labels, title and axes ticks
    ax.set_ylabel('Training Time (s)')
    ax.get_yaxis().set_label_coords(-0.1, 0.5)
    ax.set_xticks(ind + width)
    ax.set_xticklabels(workload_names)
    ax.set_ylim([0, 7000])


    #autolabel_thr(rects2, ax, base_percent, unit_once='%', r=0)
    #autolabel_thr(rects3, ax, io_percent, unit_once='%', r=0)
    #autolabel_thr(rects4, ax, ideal_percent, unit_once='%', r=0)

    if title is not None:
        ax.set_title(title)
        ax.title.set_position([0.5, -0.3])

    if legend is not None:
        if v == 1:
            ax.legend((rects1[0],),
             ( 'Baseline',), 
             bbox_to_anchor=(1, 1), ncol=1, fontsize=13)
        elif v==2:
            ax.legend((rects1[0],  rects2[0]),
             ( 'Baseline',  'Synergy-Placement'), 
             bbox_to_anchor=(1, 1), ncol=1, fontsize=13)
        else:
            ax.legend((rects1[0],  rects2[0], rects3[0]),
             ( 'Baseline',  'Synergy-Placement', 'Synergy-Placement+Allocation'), 
             bbox_to_anchor=(1, 1), ncol=1, fontsize=13)


def plot_bars(ax,filename, title=None, legend=None):
    orig= []
    new = []

    workload_names = []

    for line in open(filename):
        # ignore comments
        if line.startswith("#"):
            continue
        s = line.split()  

        workload_names.append((s[0]))
        orig.append(float(s[1]))
        new.append(float(s[2]))
        

   #Number of distinct bar groups
    N = len(workload_names)

    #Number of bars per group
    num_per_group = 2
    width = 0.35
    space_bw_groups = 0.2
    group_width = width*num_per_group
    ind = np.arange(0.5, (group_width + space_bw_groups)*N , group_width+space_bw_groups)

    
    #The first arg is the list of x axis positions for the given item in bar group
    #rects1 = ax.bar(ind, cache_rel_full, width, color='grey', hatch='////', edgecolor=['black']*len(ind))
    #Overlap the bars
    rects1 = ax.bar(ind, orig, width, color=orange, hatch='xx', edgecolor=['black']*len(ind))
    rects2 = ax.bar(ind+width, new, width, color=black, hatch='...', edgecolor=['black']*len(ind))
  
    # add some text for labels, title and axes ticks
    ax.set_ylabel('Time (s)')
    ax.get_yaxis().set_label_coords(-0.13, 0.5)
    ax.set_xticks(ind + width/2)
    ax.set_xticklabels(workload_names)
    ax.set_ylim([0, 7000])


    #autolabel_thr(rects2, ax, base_percent, unit_once='%', r=0)
    #autolabel_thr(rects3, ax, io_percent, unit_once='%', r=0)
    #autolabel_thr(rects4, ax, ideal_percent, unit_once='%', r=0)

    if title is not None:
        ax.set_title(title)
        ax.title.set_position([0.5, -0.3])

    #if legend is not None:
    #    ax.legend((rects1[0], rects2[0]),
    #         ( 'Baseline', 'Synergy'), bbox_to_anchor=(0.99, 0.99), ncol=4, fontsize=13)
    if legend is not None:
        ax.legend((rects1[0], rects2[0]),
             ( 'GPU-Proportional ', 'Resource-Sensitive'), bbox_to_anchor=(0.99, 0.99), ncol=4, fontsize=13)



ex1 = "example-sched.data"
ex2 = "example-sched2.data"
ex3 = "motivation-exp.data"

fig = plt.figure(figsize=(14, 3))
gs = gridspec.GridSpec(20, 30)
ax1 = fig.add_subplot(gs[0:18, 0: 12])
ax2 = fig.add_subplot(gs[0:18, 16: 28])
plot_bars(ax1, ex1, legend=True, title='(a) Example 1')
plot_bars(ax2, ex2, legend=True, title='(b) Example 2')
plt.savefig("../graphs-dali/example.png", dpi=500, bbox_inches='tight', pad_inches=0.1)
plt.savefig("example.png", dpi=500, bbox_inches='tight', pad_inches=0.1)
plt.show()

#fig = plt.figure(figsize=(14, 3))
#gs = gridspec.GridSpec(20, 30)
#ax1 = fig.add_subplot(gs[0:18, 0: 12])
#ax2 = fig.add_subplot(gs[0:18, 16: 28])
#plot_example(ax1, ex2, legend=True, title='(a) Server 1', s=1)
#plot_example(ax2, ex2, legend=True, title='(b) Server 2', s=2)
fig = plt.figure(figsize=(10, 3))
gs = gridspec.GridSpec(20, 15)
ax1 = fig.add_subplot(gs[0:18, 0: 12])
plot_example(ax1, ex2, legend=True, v=1)
#plt.savefig("../graphs-dali/example-2-v1.png", dpi=500, bbox_inches='tight', pad_inches=0.1)
#plt.savefig("example-2-v1.png", dpi=500, bbox_inches='tight', pad_inches=0.1)
plt.show()

fig = plt.figure(figsize=(10, 3))
gs = gridspec.GridSpec(20, 15)
ax1 = fig.add_subplot(gs[0:18, 0: 12])
plot_example(ax1, ex2, legend=True, v=2)
#plt.savefig("../graphs-dali/example-2-v2.png", dpi=500, bbox_inches='tight', pad_inches=0.1)
#plt.savefig("example-2-v2.png", dpi=500, bbox_inches='tight', pad_inches=0.1)
plt.show()

fig = plt.figure(figsize=(10, 3))
gs = gridspec.GridSpec(20, 15)
ax1 = fig.add_subplot(gs[0:18, 0: 12])
plot_example(ax1, ex2, legend=True)
#plt.savefig("../graphs-dali/example-2.png", dpi=500, bbox_inches='tight', pad_inches=0.1)
#plt.savefig("example-2.png", dpi=500, bbox_inches='tight', pad_inches=0.1)
plt.show()

fig = plt.figure(figsize=(10, 3))
gs = gridspec.GridSpec(20, 15)
ax1 = fig.add_subplot(gs[0:18, 0: 12])
plot_bars(ax1, ex3, legend=True)
plt.savefig("../graphs-dali/motivation-ex.png", dpi=500, bbox_inches='tight', pad_inches=0.1)
#plt.savefig("motivation-ex.png", dpi=500, bbox_inches='tight', pad_inches=0.1)
plt.show()


==> graph-scripts/plot_bars.py <==
#!/usr/bin/env python
#import cairocffi as cairo
#import matplotlib.rcsetup as rcsetup
#print(rcsetup.all_backends)
import numpy as np
import matplotlib.pyplot as plt
from matplotlib import gridspec
import matplotlib
import sys
#matplotlib.use("GTK3Agg")
matplotlib.rcParams.update({'font.size': 12})
fsize=12


red = 'tab:red'
blue = 'navy'
teal = 'teal'
black = 'k'
orange = 'orange'
lblue = 'lightsteelblue'
olive = 'tab:olive'
cyan = 'tab:cyan'
rblue = 'royalblue'
brown = 'brown'
green = 'green'


def plot_bars(ax, filename, ylim=8, drf=True, title='', ylabel=True):
    val = []
    w1 = []
    w2 = []
    w3 = []

    for line in open(filename):
        if line.startswith("#"):
            continue
        s = line.split()  
        val.append((s[0]))
        w1.append(float((s[1])))
        w2.append(float((s[2])))
        w3.append(float((s[3])))

#Number of distinct bar groups
    N = len(w1)

    #Number of bars per group
    num_per_group = 2
    #num_per_group = 3
    width = 0.35
    space_bw_groups = 0.2
    group_width = width*num_per_group
    ind = np.arange(0.5, (group_width + space_bw_groups)*N , group_width+space_bw_groups)
    
 

    #rects2 = ax.bar(ind  , w2, width, color=black, hatch='...',  edgecolor=['black']*len(ind))
    #rects1 = ax.bar(ind+width , w1, width, color=teal, hatch='...',edgecolor=['black']*len(ind))
    #rects3 = ax.bar(ind + 2*width , w3, width, color=orange, hatch='...', edgecolor=['black']*len(ind))
    if drf:
        rects1 = ax.bar(ind , w1, width, color='grey', hatch='...',edgecolor=['black']*len(ind))
        rects3 = ax.bar(ind + width , w3, width, color=orange, hatch='...', edgecolor=['black']*len(ind))
    else:
        rects1 = ax.bar(ind , w1, width, color='grey', hatch='',edgecolor=['black']*len(ind))
        rects3 = ax.bar(ind + width , w3, width, color=orange, hatch='', edgecolor=['black']*len(ind))
    

    # add some text for labels, title and axes ticks

    ax.set_xticks(ind+width)
    ax.set_xticklabels(val)
    #for tick in ax.get_xticklabels():
    #    tick.set_rotation(45)
    
    if ylabel:
        ax.set_ylabel('Avg JCT wrt Policy', fontsize=fsize)
        ax.get_yaxis().set_label_coords(-0.25, 0.5)
    ax.set_ylim([0, ylim])
    ax.margins(0.02)  
    ax.set_title(title,  y=-0.4)
    #ax.title.set_position([0.5, 10])
    if drf:
        #ax.legend((rects1[0], rects2[0], rects3[0]),
         #     ('Policy', 'Policy-Prop', 'Policy-Harmony'), 
        #      bbox_to_anchor=(2.5, 1.4), ncol=3, fontsize=fsize+1)
        #ax.legend((rects2[0], rects1[0], rects3[0]),
        #      ('Policy+Prop.', 'Policy+Profile', 'Policy+Profile+Tune'), 
        #      bbox_to_anchor=(2.5, 1.4), ncol=3, fontsize=fsize-1)
        ax.legend((rects1[0], rects3[0]),
              ('DRF', 'DRF-Synergy'), 
              bbox_to_anchor=(1, 1.3), ncol=2, fontsize=fsize-2)
    else:
        ax.legend((rects1[0], rects3[0]),
              ('TETRIS', 'TETRIS-Synergy'), 
              bbox_to_anchor=(1.2,1.3), ncol=2, fontsize=fsize-2)
  

drf = "drf.data"
tetris = "tetris.data"
  
fig = plt.figure(figsize=(6, 3))
gs = gridspec.GridSpec(60, 100)
ax1 = fig.add_subplot(gs[10:50, 0: 40])
ax2 = fig.add_subplot(gs[10:50, 60: 100])


##fig = plt.figure(figsize=(6, 3))
#gs = gridspec.GridSpec(20, 30)
#ax1 = fig.add_subplot(gs[0:18, 0: 28])
plot_bars(ax1, drf, title='(a) DRF', ylim=1.1)
plot_bars(ax2, tetris, ylim=1.1, drf=False, title='(b) TETRIS', ylabel=False)
plt.savefig("../graphs-sim/big-data-new.png", dpi=500, bbox_inches='tight', pad_inches=0.1)
plt.savefig("big-data-new.png", dpi=500, bbox_inches='tight', pad_inches=0.1)
plt.show()

==> graph-scripts/plot_cdf.py <==
#!/usr/bin/env python
#import cairocffi as cairo
#import matplotlib.rcsetup as rcsetup
#print(rcsetup.all_backends)
import numpy as np
import matplotlib.pyplot as plt
from matplotlib import gridspec
import matplotlib
import sys
#matplotlib.use("GTK3Agg")
matplotlib.rcParams.update({'font.size': 19})



red = 'tab:red'
blue = 'navy'
teal = 'teal'
black = 'k'
orange = 'orange'
lblue = 'lightsteelblue'
olive = 'tab:olive'
cyan = 'tab:cyan'
rblue = 'royalblue'
brown = 'brown'
green = 'green'


def plot_scatter(ax1, filename):
    val = []
    idx = []
    idx_val = 0
    colors = []
    for line in open(filename):
        if line.startswith("#"):
            continue
        s = line.split()  
        val.append(float(s[0]))
        idx_val += 1
        idx.append(idx_val)

    for v in val:
        if v < 1:
            colors.append(red)
        else:
            colors.append(blue)

    #ax1.scatter(idx,val, c= colors)
    ax1.scatter(idx,val, color=green)
    ax1.set_xlabel('Job ID')
    ax1.set_ylabel(r"Speedup (x)"
                    "\n" 
                    r"over Proportional")


def plot_line(ax1, filename, title=None, legend=None, ylim=None, add_opt=None, add_greedy=False, option=-1, set_log=False, xlim=None):
    time1 = []
    time2 = []
    time3= []
    time4 = []
    fair = []
    greedy = []
    tune = []
    opt = []


    for line in open(filename):
        # ignore comments
        if line.startswith("#"):
            continue
        s = line.split()  

        time1.append(float(s[0]))
        fair.append(float(s[1]))
        time2.append(float(s[2]))
        greedy.append(float(s[3]))
        time3.append(float(s[4]))
        tune.append(float(s[5]))
        if add_opt is not None:
            time4.append(float(s[6]))
            opt.append(float(s[7]))
        #print(greedy)
    #ax1.axvline(x=3, linewidth=1.5, color=red, linestyle='dashed')
    #ax2.axvline(x=3, linewidth=1.5, color=red, linestyle='dashed')
    fair_plot = ax1.plot(time1,fair, color=rblue, marker='', linestyle='--',
        linewidth=1.5, markersize=4)
    if add_greedy:
        greedy_plot = ax1.plot(time2,greedy, color=green, marker='', linestyle='-.',
            linewidth=4, markersize=4)
    tune_plot = ax1.plot(time3,tune, color=red, marker='', linestyle='solid',
        linewidth=1.5, markersize=4)
    if add_opt is not None:
        opt_plot = ax1.plot(time4,opt, color=black, marker='', linestyle='--',
        linewidth=1.5, markersize=4)



    # add some text for labels, title and axes ticks
    ax1.set_xlabel('JCT (hrs)')
    ax1.set_ylabel('CDF of JCT')
    #ax1.set_xticks(load)
    #ax1.set_xticklabels(mem)
    ax1.margins(x=0)
    if ylim is not None:
        ax1.set_ylim([0, ylim])
    if xlim is not None:
        ax1.set_xlim([0, xlim])

    if title is not None:
        ax1.set_title(title)
        ax1.title.set_position([0.5, -0.4])
    
    if option == 1:
        pass
        #ax1.text(0.9, 1.05, 'Avg JCT (hrs): Opt=20, Tune=22, Prop.=81',
        #verticalalignment='bottom', horizontalalignment='right',
        #transform=ax1.transAxes,
        #color='black', fontsize=12, bbox=dict(facecolor='none', edgecolor='black', pad=5.0))
    if option==2:
        ax1.text(0.8, 1.05, 'Opt=60, Tune=64, Prop.=83',
        verticalalignment='bottom', horizontalalignment='right',
        transform=ax1.transAxes,
        color='black', fontsize=12, bbox=dict(facecolor='none', edgecolor='black', pad=5.0))
    if option==3:
        ax1.text(0.8, 1.05, 'Opt=51, Tune=56, Prop.=73',
        verticalalignment='bottom', horizontalalignment='right',
        transform=ax1.transAxes,
        color='black', fontsize=12, bbox=dict(facecolor='none', edgecolor='black', pad=5.0))
    if option==4:
        #ax1.text(0.8, 1.05, 'Avg JCT (hrs) : Tune=1.7, Prop.=2.0 \n 99p JCT (hrs) : Tune=4.0, Prop.=9.1',
        ax1.text(0.8, 1.05, 'Avg JCT (hrs) : Tune=1.7, Prop.=2.0',
        verticalalignment='bottom', horizontalalignment='right',
        transform=ax1.transAxes,
        color='black', fontsize=12, bbox=dict(facecolor='none', edgecolor='black', pad=5.0))
    if option==5:
        #ax1.text(0.8, 1.05, 'Avg JCT (hrs) : Tune=68, Prop.=80 \n 99p JCT (hrs) : Tune=641, Prop.=660',
        ax1.text(0.8, 1.05, 'Avg JCT (hrs) : Tune=68, Prop.=80',
        verticalalignment='bottom', horizontalalignment='right',
        transform=ax1.transAxes,
        color='black', fontsize=12, bbox=dict(facecolor='none', edgecolor='black', pad=5.0))
    if option == 6:
        #las-short
        ax1.text(0.9, 1.05, 'Avg JCT (hrs):  Tune=2.5, Prop.=3.2',
        verticalalignment='bottom', horizontalalignment='right',
        transform=ax1.transAxes,
        color='black', fontsize=12, bbox=dict(facecolor='none', edgecolor='black', pad=5.0))
    if option == 7:
        #las-long
        ax1.text(0.9, 1.05, 'Avg JCT (hrs): Tune=70, Prop.=112',
        verticalalignment='bottom', horizontalalignment='right',
        transform=ax1.transAxes,
        color='black', fontsize=12, bbox=dict(facecolor='none', edgecolor='black', pad=5.0))
    if option == 8:
        #srtf-short
        ax1.text(0.9, 1.05, 'Avg JCT (hrs): Tune=2.5, Prop.=3.2',
        verticalalignment='bottom', horizontalalignment='right',
        transform=ax1.transAxes,
        color='black', fontsize=12, bbox=dict(facecolor='none', edgecolor='black', pad=5.0))
    if option == 9:
        #srtf-long
        ax1.text(0.9, 1.05, 'Avg JCT (hrs): Tune=121, Prop.=161',
        verticalalignment='bottom', horizontalalignment='right',
        transform=ax1.transAxes,
        color='black', fontsize=12, bbox=dict(facecolor='none', edgecolor='black', pad=5.0))


    if set_log:
        ax1.set_xscale('symlog', basex=2)

    #ax1.set_title('(a) DNNs sensitive to CPU allocation')
    ax1.title.set_position([0.5, -0.4])
    if add_greedy is False and add_opt is None:
         ax1.legend((fair_plot[0], tune_plot[0]),
         ( 'Proportional' ,'Synergy-Tune'), ncol=1, fontsize=18)
    elif legend is not None and add_opt is None:
        ax1.legend((fair_plot[0], greedy_plot[0], tune_plot[0]),
             ( 'Proportional','Synergy-Greedy' ,'Synergy-Tune'), bbox_to_anchor=(1, 0.4), ncol=1, fontsize=11)

    elif add_opt is not None and legend is not None and add_greedy:
        ax1.legend((fair_plot[0], greedy_plot[0], tune_plot[0], opt_plot[0]),
             ( 'Proportional','Synergy-Greedy' ,'Synergy-Tune', 'Synergy-Opt'), bbox_to_anchor=(0.45, 1), ncol=1, fontsize=11)

    else:
        ax1.legend((fair_plot[0],  tune_plot[0], opt_plot[0]),
             ( 'Proportional','Synergy-Tune' ,'Synergy-Opt'), bbox_to_anchor=(0.97, 0.4), ncol=1, fontsize=11)
        
fifo_single_2_7_1_8 = "fifo_single_jct_2_7_1_cdf_128.data"
las_multi_2_7_1_5_short = "las_multi_jct_2_7_1_cdf_128_short.data"
srtf_multi_2_7_1_5_5_short = "srtf_multi_jct_2_7_1_cdf_128_short.data"
las_multi_2_7_1_5_long = "las_multi_jct_2_7_1_cdf_128_long.data"
srtf_multi_2_7_1_5_5_long = "srtf_multi_jct_2_7_1_cdf_128_long.data"

philly_fifo = "philly_fifo_cdf.data"
philly_srtf_short = "philly_srtf_short.data"
philly_srtf_long = "philly_srtf_long.data"
philly_srtf_impr = "philly-srtf-impr.data"


'''
fig = plt.figure(figsize=(6, 3))
gs = gridspec.GridSpec(20, 30)
ax1 = fig.add_subplot(gs[0:18, 0: 28])
#ax3 = fig.add_subplot(gs[0:18, 20: 28])
plot_line(ax1, fifo_single_2_7_1_8, legend=True, ylim=1.1, option=1)
plt.savefig("../graphs-sim/fifo-single-cdf-2-7-1-128.png", dpi=500, bbox_inches='tight', pad_inches=0.1)
plt.savefig("fifo-single-cdf-2-7-1.png", dpi=500, bbox_inches='tight', pad_inches=0.1)
plt.show()
'''

fig = plt.figure(figsize=(6, 3))
gs = gridspec.GridSpec(20, 30)
ax1 = fig.add_subplot(gs[0:18, 0: 28])
#ax3 = fig.add_subplot(gs[0:18, 20: 28])
plot_scatter(ax1, philly_srtf_impr)
plt.savefig("../graphs-sim/philly_srtf_impr.png", dpi=500, bbox_inches='tight', pad_inches=0.1)
plt.savefig("philly_srtf_impr.png", dpi=500, bbox_inches='tight', pad_inches=0.1)
plt.show()


fig = plt.figure(figsize=(6, 3))
gs = gridspec.GridSpec(20, 30)
#ax1 = fig.add_subplot(gs[3:18, 0: 28])
ax1 = fig.add_subplot(gs[0:18, 0: 28])
plot_line(ax1, philly_srtf_short, legend=True, ylim=1.1, option=4)
plt.savefig("../graphs-sim/philly_srtf_short.png", dpi=500, bbox_inches='tight', pad_inches=0.1)
plt.savefig("philly_srtf_short.png", dpi=500, bbox_inches='tight', pad_inches=0.1)
plt.show()

fig = plt.figure(figsize=(6, 3))
gs = gridspec.GridSpec(20, 30)
#ax1 = fig.add_subplot(gs[3:18, 0: 28])
ax1 = fig.add_subplot(gs[0:18, 0: 28])
plot_line(ax1, philly_srtf_long, legend=True, ylim=1.1, option=5)
plt.savefig("../graphs-sim/philly_srtf_long.png", dpi=500, bbox_inches='tight', pad_inches=0.1)
plt.savefig("philly_srtf_long.png", dpi=500, bbox_inches='tight', pad_inches=0.1)
plt.show()


fig = plt.figure(figsize=(6, 3))
gs = gridspec.GridSpec(20, 30)
ax1 = fig.add_subplot(gs[0:18, 0: 28])
#ax3 = fig.add_subplot(gs[0:18, 20: 28])
plot_line(ax1, philly_fifo, legend=True, ylim=1.1)
plt.savefig("../graphs-sim/philly_fifo_cdf.png", dpi=500, bbox_inches='tight', pad_inches=0.1)
plt.savefig("philly_fifo_cdf.png", dpi=500, bbox_inches='tight', pad_inches=0.1)
plt.show()





fig = plt.figure(figsize=(6, 3))
gs = gridspec.GridSpec(20, 30)
ax1 = fig.add_subplot(gs[0:18, 0: 28])
#ax3 = fig.add_subplot(gs[0:18, 20: 28])
plot_line(ax1, las_multi_2_7_1_5_short, legend=True, ylim=1.1, option=6)
plt.savefig("../graphs-sim/las_multi-cdf-2-7-1-128-short.png", dpi=500, bbox_inches='tight', pad_inches=0.1)
plt.savefig("las_multi-cdf-2-7-1-short.png", dpi=500, bbox_inches='tight', pad_inches=0.1)
plt.show()


fig = plt.figure(figsize=(6, 3))
gs = gridspec.GridSpec(20, 30)
ax1 = fig.add_subplot(gs[0:18, 0: 28])
#ax3 = fig.add_subplot(gs[0:18, 20: 28])
plot_line(ax1, las_multi_2_7_1_5_long, legend=True, ylim=1.1, option=7)
plt.savefig("../graphs-sim/las_multi-cdf-2-7-1-128-long.png", dpi=500, bbox_inches='tight', pad_inches=0.1)
plt.savefig("las_multi-cdf-2-7-1-long.png", dpi=500, bbox_inches='tight', pad_inches=0.1)
plt.show()

fig = plt.figure(figsize=(6, 3))
gs = gridspec.GridSpec(20, 30)
ax1 = fig.add_subplot(gs[0:18, 0: 28])
#ax3 = fig.add_subplot(gs[0:18, 20: 28])
plot_line(ax1, srtf_multi_2_7_1_5_5_short, legend=True, ylim=1.1, option=8)
plt.savefig("../graphs-sim/srtf_multi-cdf-2-7-1-128-short.png", dpi=500, bbox_inches='tight', pad_inches=0.1)
plt.savefig("srtf_multi-cdf-2-7-1-short.png", dpi=500, bbox_inches='tight', pad_inches=0.1)
plt.show()

fig = plt.figure(figsize=(6, 3))
gs = gridspec.GridSpec(20, 30)
ax1 = fig.add_subplot(gs[0:18, 0: 28])
#ax3 = fig.add_subplot(gs[0:18, 20: 28])
plot_line(ax1, srtf_multi_2_7_1_5_5_long, legend=True, ylim=1.1, option=9)
plt.savefig("../graphs-sim/srtf_multi-cdf-2-7-1-128-long.png", dpi=500, bbox_inches='tight', pad_inches=0.1)
plt.savefig("srtf_multi-cdf-2-7-1-long.png", dpi=500, bbox_inches='tight', pad_inches=0.1)
plt.show()


==> graph-scripts/plot_cpu.py <==
#!/usr/bin/env python
#import cairocffi as cairo
#import matplotlib.rcsetup as rcsetup
#print(rcsetup.all_backends)
import numpy as np
import matplotlib.pyplot as plt
from matplotlib import gridspec
import matplotlib
import sys
#matplotlib.use("GTK3Agg")
matplotlib.rcParams.update({'font.size': 15})

red = 'tab:red'
blue = 'navy'
teal = 'teal'
black = 'k'
orange = 'orange'
lblue = 'lightsteelblue'
olive = 'tab:olive'
cyan = 'tab:cyan'
rblue = 'royalblue'
brown = 'brown'

def plot_line(ax1, ax2, filename, title=None, legend=None, ylim=None):
    cpu = []
    res18 = []
    alexnet = []
    shufflenet = []
    squeezenet = []
    mobilenet = []
    resnet50 = []
    vgg11 = []
    gnmt = []
    bert = []
    trans = []
    lstm = []
    deepspeech = []
    bertbase = []
    workloads_names = []

    for line in open(filename):
        # ignore comments
        if line.startswith("#"):
            continue
        s = line.split()  

        cpu.append(int(s[0]))
        res18.append(float(s[1]))
        alexnet.append(float(s[2]))
        shufflenet.append(float(s[3]))
        squeezenet.append(float(s[4]))
        mobilenet.append(float(s[5]))
        resnet50.append(float(s[6]))
        vgg11.append(float(s[7]))
        gnmt.append(float(s[8]))
        bert.append(float(s[9]))
        trans.append(float(s[10]))
        lstm.append(float(s[11]))
        deepspeech.append(float(s[12]))
        bertbase.append(float(s[13]))
    #ax1.axvline(x=3, linewidth=1.5, color=red, linestyle='dashed')
    #ax2.axvline(x=3, linewidth=1.5, color=red, linestyle='dashed')
    res18_plot = ax1.plot(cpu, res18, color='magenta', marker='x', linestyle='--',
        linewidth=2, markersize=4)
    alex_plot = ax1.plot(cpu, alexnet, color=blue, marker='o', linestyle='-.',
        linewidth=2, markersize=4)
    shuffle_plot = ax1.plot(cpu, shufflenet, color=lblue, marker='<', linestyle='solid',
        linewidth=2, markersize=4)
    squeeze_plot = ax1.plot(cpu, squeezenet, color=teal, marker='o', linestyle='solid',
        linewidth=2, markersize=4)
    mobile_plot = ax1.plot(cpu, mobilenet, color=orange, marker='>', linestyle=':',
        linewidth=2, markersize=4)
    res50_plot = ax1.plot(cpu, resnet50, color=black, marker='<', linestyle='--',
        linewidth=2, markersize=4)
    vgg_plot = ax1.plot(cpu, vgg11, color=olive, marker='o', linestyle='solid',
        linewidth=2, markersize=4)
    gnmt_plot = ax2.plot(cpu, gnmt, color='cornflowerblue', marker='*', linestyle='--',
        linewidth=2, markersize=4)
    bert_plot = ax2.plot(cpu, bert, color=cyan, marker='o', linestyle='solid',
        linewidth=2, markersize=4)
    trans_plot = ax2.plot(cpu, trans, color=brown, marker='s', linestyle='solid',
        linewidth=2, markersize=4)
    lstm_plot = ax2.plot(cpu, lstm, color='grey', marker='o', linestyle='solid',
       linewidth=2, markersize=4)
    deepspeech_plot = ax1.plot(cpu, deepspeech, color=rblue, marker='d', linestyle='solid',
        linewidth=2, markersize=4)
    bertbase_plot = ax2.plot(cpu, bertbase, color='green', marker='<', linestyle='-.',
        linewidth=2, markersize=4)

    # add some text for labels, title and axes ticks
    ax1.set_xlabel('Number of CPU cores')
    ax1.set_ylabel('Epoch Time (s)')
    ax1.set_xticks(cpu)
    ax1.set_xticklabels(cpu)
    ax2.set_xlabel('Number of CPU cores')
    ax2.set_ylabel('Epoch Time (s)')
    ax2.set_xticks(cpu)
    ax2.set_xticklabels(cpu)
    if ylim is not None:
        ax1.set_ylim([0, ylim])

    if title is not None:
        ax1.set_title(title)
        ax1.title.set_position([0.5, -0.4])

    ax1.set_title('(i) DNNs sensitive to CPU allocation',   y=-0.4)
    #ax1.title.set_position([0.5, -0.4])
    ax2.set_title('(ii) DNNs insensitive to CPU allocation',   y=-0.4)
    #ax2.title.set_position([0.5, -0.4])
    if legend is not None:
        ax1.legend((alex_plot[0], shuffle_plot[0], res18_plot[0], 
            squeeze_plot[0], mobile_plot[0], res50_plot[0], vgg_plot[0], deepspeech_plot[0]),
             ( 'AlexNet','ShuffleNet', 'ResNet18', 'SqueezeNet', 'MobileNet'
             , 'ResNet50', 'VGG11', 'DeepSpeech'), bbox_to_anchor=(1, 1.5), ncol=3, fontsize=13)
        ax2.legend((gnmt_plot[0], lstm_plot[0], bert_plot[0], 
            bertbase_plot[0], trans_plot[0]),
             ( 'GNMT','LSTM', 'BERT-Large', 'BERT-Base', 'Transformer-XL'
             ), bbox_to_anchor=(1, 1.5), ncol=3, fontsize=13)

        #ax1.legend((shuffle_plot[0], res18_plot[0], mobile_plot[0], deepspeech_plot[0],
        #   gnmt_plot[0], trans_plot[0]), ('ShuffleNet', 'ResNet18', 'MobileNet'
        #   ,'DeepSpeech', 'GNMT',  'Transformer-XL'), bbox_to_anchor=(0.1, 0.7), ncol=3, fontsize=9)

cpu = "cpu.data"


#fig = plt.figure(figsize=(7, 3))
#gs = gridspec.GridSpec(20, 30)
#ax1 = fig.add_subplot(gs[0:18, 0: 28])
#ax2 = ax1
fig = plt.figure(figsize=(14, 3))
gs = gridspec.GridSpec(20, 30)
ax1 = fig.add_subplot(gs[0:18, 0: 12])
ax2 = fig.add_subplot(gs[0:18, 15: 28])
plot_line(ax1, ax2, cpu, legend=True, ylim=6000)
#plt.savefig("../graphs-dali/cpu-sensitivity-small.png", dpi=500, bbox_inches='tight', pad_inches=0.1)
plt.savefig("../graphs-dali/cpu-sensitivity.png", dpi=500, bbox_inches='tight', pad_inches=0.1)
plt.savefig("cpu-sensitivity.png", dpi=500, bbox_inches='tight', pad_inches=0.1)
plt.show()



==> graph-scripts/plot_cpu_util.py <==
#!/usr/bin/env python
#import cairocffi as cairo
#import matplotlib.rcsetup as rcsetup
#print(rcsetup.all_backends)
import numpy as np
import matplotlib.pyplot as plt
from matplotlib import gridspec
import matplotlib
import sys
#matplotlib.use("GTK3Agg")
matplotlib.rcParams.update({'font.size': 17})



red = 'tab:red'
blue = 'navy'
teal = 'teal'
black = 'k'
orange = 'orange'
lblue = 'lightsteelblue'
olive = 'tab:olive'
cyan = 'tab:cyan'
rblue = 'royalblue'
brown = 'brown'
green = 'green'

def plot_line(ax1, filename, title=None, legend=None, ylim=None, add_opt=None, add_greedy=False):
    time1 = []
    time2 = []
    time3= []
    time4 = []
    fair = []
    greedy = []
    tune = []
    opt = []


    for line in open(filename):
        # ignore comments
        if line.startswith("#"):
            continue
        s = line.split()  


        time1.append(float(s[0]))
        fair.append(float(s[1]))

        time3.append(float(s[2]))
        tune.append(float(s[3]))
 
        #print(greedy)
    #ax1.axvline(x=3, linewidth=1.5, color=red, linestyle='dashed')
    #ax2.axvline(x=3, linewidth=1.5, color=red, linestyle='dashed')
    fair_plot = ax1.plot(time1,fair, color=rblue, marker='', linestyle='--',
        linewidth=2, markersize=4)
    #greedy_plot = ax1.plot(time2,greedy, color=green, marker='', linestyle='-.',
     #       linewidth=2, markersize=4)
    tune_plot = ax1.plot(time3,tune, color=red, marker='', linestyle='solid',
        linewidth=2, markersize=4)
    if add_opt is not None:
        opt_plot = ax1.plot(time4,opt, color=black, marker='', linestyle='--',
        linewidth=2, markersize=4)



    # add some text for labels, title and axes ticks
    ax1.set_xlabel('Time (hrs)')
    ax1.set_ylabel('CPU utilization (%)')
    #ax1.set_xticks(load)
    #ax1.set_xticklabels(mem)
    ax1.margins(x=0)
    if ylim is not None:
        ax1.set_ylim([0, ylim])

    if title is not None:
        ax1.set_title(title)
        ax1.title.set_position([0.5, -0.4])

    #ax1.set_title('(a) DNNs sensitive to CPU allocation')
    ax1.title.set_position([0.5, -0.4])

    ax1.legend((fair_plot[0], tune_plot[0]),
             ( 'Proportional' ,'Synergy-Tune'), bbox_to_anchor=(1, 0.4), ncol=1, fontsize=17)

        
cpu = "cpu_util.data"



fig = plt.figure(figsize=(6, 4))
gs = gridspec.GridSpec(20, 30)
ax1 = fig.add_subplot(gs[0:18, 0: 28])
#ax3 = fig.add_subplot(gs[0:18, 20: 28])
plot_line(ax1, cpu, legend=True, ylim=100)
plt.savefig("../graphs-sim/eval-cpu_util.png", dpi=500, bbox_inches='tight', pad_inches=0.1)
plt.savefig("eval_cpu_util.png", dpi=500, bbox_inches='tight', pad_inches=0.1)
plt.show()



==> graph-scripts/plot_data.py <==
#!/usr/bin/env python
#import cairocffi as cairo
#import matplotlib.rcsetup as rcsetup
#print(rcsetup.all_backends)
import numpy as np
import matplotlib.pyplot as plt
from matplotlib import gridspec
import matplotlib
import sys
#matplotlib.use("GTK3Agg")
matplotlib.rcParams.update({'font.size': 11})

red = 'tab:red'
blue = 'navy'
teal = 'teal'
black = 'k'
orange = 'orange'
lblue = 'lightsteelblue'
olive = 'tab:olive'
cyan = 'tab:cyan'
rblue = 'royalblue'
brown = 'brown'

def plot_line(ax1, filename, title=None, legend=None, ylim=None):
    mem = []
    base = []
    data = []


    for line in open(filename):
        # ignore comments
        if line.startswith("#"):
            continue
        s = line.split()  

        mem.append(int(s[0]))
        base.append(float(s[1]))
        data.append(float(s[2]))
    #ax1.axvline(x=3, linewidth=1.5, color=red, linestyle='dashed')
    #ax2.axvline(x=3, linewidth=1.5, color=red, linestyle='dashed')
    base_plot = ax1.plot(mem, base, color='red', marker='x', linestyle='solid',
        linewidth=2, markersize=3)
    data_plot = ax1.plot(mem, data, color=blue, marker='o', linestyle='solid',
        linewidth=2, markersize=3)


    # add some text for labels, title and axes ticks
    ax1.set_xlabel('Number of migrations')
    ax1.set_ylabel('Time for 70 epochs (hrs)')
    ax1.set_xticks(mem)
    ax1.set_xticklabels(mem)

    if ylim is not None:
        ax1.set_ylim([0, ylim])

    if title is not None:
        ax1.set_title(title)
        ax1.title.set_position([0.5, -0.4])

    #ax1.set_title('(a) DNNs sensitive to CPU allocation')
    ax1.title.set_position([0.5, -0.4])
    if legend is not None:
        ax1.legend((base_plot[0], data_plot[0]),
             ( 'Non-data aware','Data-aware'), bbox_to_anchor=(0.7, 0.8), ncol=3, fontsize=11)

mem = "data.data"



fig = plt.figure(figsize=(7, 3))
gs = gridspec.GridSpec(20, 30)
ax1 = fig.add_subplot(gs[0:18, 0: 28])
#ax3 = fig.add_subplot(gs[0:18, 20: 28])
plot_line(ax1, mem, legend=True)
#plot_disk(ax2, disk_data, title='(b) Disk Activity')
#plot_line(ax3, vgg16, title='(c) VGG16')
plt.savefig("../graphs-dali/data-sensitivity.png", dpi=500, bbox_inches='tight', pad_inches=0.1)
plt.savefig("data-sensitivity.png", dpi=500, bbox_inches='tight', pad_inches=0.1)
plt.show()



==> graph-scripts/plot_jct.py <==
#!/usr/bin/env python
#import cairocffi as cairo
#import matplotlib.rcsetup as rcsetup
#print(rcsetup.all_backends)
import numpy as np
import matplotlib.pyplot as plt
from matplotlib import gridspec
import matplotlib
import sys
#matplotlib.use("GTK3Agg")
matplotlib.rcParams.update({'font.size': 19})

red = 'tab:red'
blue = 'navy'
teal = 'teal'
black = 'k'
orange = 'orange'
lblue = 'lightsteelblue'
olive = 'tab:olive'
cyan = 'tab:cyan'
rblue = 'royalblue'
brown = 'brown'


def plot_all_lines(ax1, filename, title=None, legend=None, ylim=None, greedy_plot=False, opt=0, xval=0):
    load = []
    cpu3 = []
    cpu4 = []
    cpu5 = []
    cpu6 = []
    for line in open(filename):
        # ignore comments
        if line.startswith("#"):
            continue
        s = line.split()  

        load.append(float(s[0]))
        cpu3.append(float(s[1]))
        cpu4.append(float(s[2]))
        cpu5.append(float(s[3]))
        cpu6.append(float(s[4]))
    #ax1.axvline(x=3, linewidth=1.5, color=red, linestyle='dashed')
    #ax2.axvline(x=3, linewidth=1.5, color=red, linestyle='dashed')
    cpu3_plot = ax1.plot(load,cpu3, color=rblue, marker='<', linestyle='--',
        linewidth=1.5, markersize=4)
    cpu4_plot = ax1.plot(load,cpu4, color='green', marker='o', linestyle='-.',
            linewidth=1.5, markersize=4)
    cpu5_plot = ax1.plot(load,cpu5, color=red, marker='s', linestyle='solid',
        linewidth=1.5, markersize=4)
    cpu6_plot = ax1.plot(load, cpu6, color=black, marker='+', markersize=4, linestyle=':', linewidth=1.5)


    # add some text for labels, title and axes ticks
    ax1.set_xlabel('Load (jobs/hr)')
    ax1.set_ylabel('Avg JCT (hrs)')
    #ax1.set_xticks(load)
    #ax1.set_xticklabels(mem)

    if ylim is not None:
        ax1.set_ylim([0, ylim])

    if title is not None:
        ax1.set_title(title)
        ax1.title.set_position([0.5, -0.4])

    #ax1.set_title('(a) DNNs sensitive to CPU allocation')
    ax1.title.set_position([0.5, -0.4])

    ax1.legend((cpu3_plot[0], cpu4_plot[0], cpu5_plot[0], cpu6_plot[0]),
             ( '3 ','4' ,'5', '6'), bbox_to_anchor=(0.45, 1), ncol=1, fontsize=17)
 




def plot_line(ax1, filename, title=None, legend=None, ylim=None, greedy_plot=False, opt=0, xval=0):
    load = []
    fair = []
    greedy = []
    tune = []


    for line in open(filename):
        # ignore comments
        if line.startswith("#"):
            continue
        s = line.split()  

        load.append(float(s[0]))
        fair.append(float(s[1]))
        greedy.append(float(s[2]))
        tune.append(float(s[3]))
    #ax1.axvline(x=3, linewidth=1.5, color=red, linestyle='dashed')
    #ax2.axvline(x=3, linewidth=1.5, color=red, linestyle='dashed')
    fair_plot = ax1.plot(load,fair, color=rblue, marker='<', linestyle='--',
        linewidth=1.5, markersize=4)
    if greedy_plot:
        greedy_plot = ax1.plot(load,greedy, color='green', marker='o', linestyle='-.',
            linewidth=1.5, markersize=4)
    tune_plot = ax1.plot(load,tune, color=red, marker='s', linestyle='solid',
        linewidth=1.5, markersize=4)

    if opt > 0:
        opt_point = ax1.plot(xval, opt, color=black, marker='<', markersize=4, linestyle=None, linewidth=0)


    # add some text for labels, title and axes ticks
    ax1.set_xlabel('Load (jobs/hr)')
    ax1.set_ylabel('Avg JCT (hrs)')
    #ax1.set_xticks(load)
    #ax1.set_xticklabels(mem)

    if ylim is not None:
        ax1.set_ylim([0, ylim])

    if title is not None:
        ax1.set_title(title)
        ax1.title.set_position([0.5, -0.4])

    #ax1.set_title('(a) DNNs sensitive to CPU allocation')
    ax1.title.set_position([0.5, -0.4])
    if legend is not None and greedy_plot:
        ax1.legend((fair_plot[0], greedy_plot[0], tune_plot[0]),
             ( 'Proportional','Synergy-Greedy' ,'Synergy-Tune'), bbox_to_anchor=(0.5, 1), ncol=1, fontsize=12)
    elif opt > 0:
        
        ax1.legend((fair_plot[0], tune_plot[0], opt_point[0]),
             ( 'Proportional' ,'Synergy-Tune', 'Synergy-Opt'), bbox_to_anchor=(0.45, 1), ncol=1, fontsize=12)

    else:
        ax1.legend((fair_plot[0], tune_plot[0]),
             ( 'Proportional' ,'Synergy-Tune'), bbox_to_anchor=(0.65, 1), ncol=1, fontsize=18)

fifo_single_2_7_1 = "fifo_single_jct_2_7_1_128.data"
fifo_single_2_7_1_4cpu = "fifo_single_jct_2_7_1_128_4cpu.data"
fifo_single_2_7_1_5cpu = "fifo_single_jct_2_7_1_128_5cpu.data"
fifo_single_2_7_1_6cpu = "fifo_single_jct_2_7_1_128_6cpu.data"
las_multi_2_7_1 = "las_multi_jct_2_7_1_128.data"
las_multi_2_7_1_4cpu = "las_multi_jct_2_7_1_128_4cpu.data"
las_multi_2_7_1_5cpu = "las_multi_jct_2_7_1_128_5cpu.data"
las_multi_2_7_1_6cpu = "las_multi_jct_2_7_1_128_6cpu.data"
srtf_multi_2_7_1 = "srtf_multi_jct_2_7_1_128.data"
srtf_multi_2_7_1_4cpu = "srtf_multi_jct_2_7_1_128_4cpu.data"

fifo_multi_2_7_1 = "fifo_multi_jct_2_7_1_128.data"
fifo_multi_3_3_3 = "fifo_multi_jct_3_3_3_128.data"
fifo_multi_5_0_5 = "fifo-multi-jct-5-0-5-128.data"

fair_all_fifo = "fifo_single_jct_2_7_1_128_fair_allcpu.data"
tune_all_fifo = "fifo_single_jct_2_7_1_128_tune_allcpu.data"


'''
fig = plt.figure(figsize=(6, 3.5))
gs = gridspec.GridSpec(20, 30)
ax1 = fig.add_subplot(gs[0:18, 0: 28])
#ax3 = fig.add_subplot(gs[0:18, 20: 28])
#plot_line(ax1, fifo_single_2_7_1, legend=True, ylim=100, opt=25.27,xval=8)
plot_line(ax1, fifo_single_2_7_1, legend=True, ylim=100)

plt.savefig("../graphs-sim/fifo-single-jct-2-7-1-128.png", dpi=500, bbox_inches='tight', pad_inches=0.1)
plt.savefig("fifo-single-jct-2-7-1.png", dpi=500, bbox_inches='tight', pad_inches=0.1)
plt.show()
'''


fig = plt.figure(figsize=(6, 3))
gs = gridspec.GridSpec(20, 30)
ax1 = fig.add_subplot(gs[0:18, 0: 28])
plot_line(ax1, fifo_single_2_7_1_4cpu, legend=True, ylim=100)

plt.savefig("../graphs-sim/fifo-single-jct-2-7-1-128-4cpu.png", dpi=500, bbox_inches='tight', pad_inches=0.1)
plt.savefig("fifo-single-jct-2-7-1-4cpu.png", dpi=500, bbox_inches='tight', pad_inches=0.1)
plt.show()


fig = plt.figure(figsize=(6, 3))
gs = gridspec.GridSpec(20, 30)
ax1 = fig.add_subplot(gs[0:18, 0: 28])
plot_line(ax1, fifo_single_2_7_1_5cpu, legend=True, ylim=100)

plt.savefig("../graphs-sim/fifo-single-jct-2-7-1-128-5cpu.png", dpi=500, bbox_inches='tight', pad_inches=0.1)
plt.savefig("fifo-single-jct-2-7-1-5cpu.png", dpi=500, bbox_inches='tight', pad_inches=0.1)
plt.show()


fig = plt.figure(figsize=(6, 3))
gs = gridspec.GridSpec(20, 30)
ax1 = fig.add_subplot(gs[0:18, 0: 28])
plot_line(ax1, fifo_single_2_7_1_6cpu, legend=True, ylim=100)

plt.savefig("../graphs-sim/fifo-single-jct-2-7-1-128-6cpu.png", dpi=500, bbox_inches='tight', pad_inches=0.1)
plt.savefig("fifo-single-jct-2-7-1-6cpu.png", dpi=500, bbox_inches='tight', pad_inches=0.1)
plt.show()


fig = plt.figure(figsize=(6, 3))
gs = gridspec.GridSpec(20, 30)
ax1 = fig.add_subplot(gs[0:18, 0: 28])
plot_all_lines(ax1, fair_all_fifo, legend=True, ylim=100)

plt.savefig("../graphs-sim/fifo-single-jct-2-7-1-128-fair-allcpu.png", dpi=500, bbox_inches='tight', pad_inches=0.1)
plt.savefig("fifo-single-jct-2-7-1-fair-allcpu.png", dpi=500, bbox_inches='tight', pad_inches=0.1)
plt.show()


fig = plt.figure(figsize=(6, 3))
gs = gridspec.GridSpec(20, 30)
ax1 = fig.add_subplot(gs[0:18, 0: 28])
plot_all_lines(ax1, tune_all_fifo, legend=True, ylim=100)

plt.savefig("../graphs-sim/fifo-single-jct-2-7-1-128-tune-allcpu.png", dpi=500, bbox_inches='tight', pad_inches=0.1)
plt.savefig("fifo-single-jct-2-7-1-tune-allcpu.png", dpi=500, bbox_inches='tight', pad_inches=0.1)
plt.show()




fig = plt.figure(figsize=(6, 3))
gs = gridspec.GridSpec(20, 30)
ax1 = fig.add_subplot(gs[0:18, 0: 28])
#ax3 = fig.add_subplot(gs[0:18, 20: 28])
#plot_line(ax1, fifo_single_2_7_1, legend=True, ylim=100, opt=25.27,xval=8)
plot_line(ax1, las_multi_2_7_1_4cpu, legend=True, ylim=100)

plt.savefig("../graphs-sim/las_multi-jct-2-7-1-128-4cpu.png", dpi=500, bbox_inches='tight', pad_inches=0.1)
plt.savefig("las_multi-jct-2-7-1-4cpu.png", dpi=500, bbox_inches='tight', pad_inches=0.1)
plt.show()

fig = plt.figure(figsize=(6, 3))
gs = gridspec.GridSpec(20, 30)
ax1 = fig.add_subplot(gs[0:18, 0: 28])
#ax3 = fig.add_subplot(gs[0:18, 20: 28])
#plot_line(ax1, fifo_single_2_7_1, legend=True, ylim=100, opt=25.27,xval=8)
plot_line(ax1, las_multi_2_7_1_5cpu, legend=True, ylim=100)

plt.savefig("../graphs-sim/las_multi-jct-2-7-1-128-5cpu.png", dpi=500, bbox_inches='tight', pad_inches=0.1)
plt.savefig("las_multi-jct-2-7-1-5cpu.png", dpi=500, bbox_inches='tight', pad_inches=0.1)
plt.show()

fig = plt.figure(figsize=(6, 3))
gs = gridspec.GridSpec(20, 30)
ax1 = fig.add_subplot(gs[0:18, 0: 28])
#ax3 = fig.add_subplot(gs[0:18, 20: 28])
#plot_line(ax1, fifo_single_2_7_1, legend=True, ylim=100, opt=25.27,xval=8)
plot_line(ax1, las_multi_2_7_1_6cpu, legend=True, ylim=100)

plt.savefig("../graphs-sim/las_multi-jct-2-7-1-128-6cpu.png", dpi=500, bbox_inches='tight', pad_inches=0.1)
plt.savefig("las_multi-jct-2-7-1-6cpu.png", dpi=500, bbox_inches='tight', pad_inches=0.1)
plt.show()




fig = plt.figure(figsize=(6, 3))
gs = gridspec.GridSpec(20, 30)
ax1 = fig.add_subplot(gs[0:18, 0: 28])
#ax3 = fig.add_subplot(gs[0:18, 20: 28])
#plot_line(ax1, fifo_single_2_7_1, legend=True, ylim=100, opt=25.27,xval=8)
plot_line(ax1, srtf_multi_2_7_1_4cpu, legend=True, ylim=100)

plt.savefig("../graphs-sim/srtf_multi-jct-2-7-1-128-4cpu.png", dpi=500, bbox_inches='tight', pad_inches=0.1)
plt.savefig("srtf_multi-jct-2-7-1-4cpu.png", dpi=500, bbox_inches='tight', pad_inches=0.1)
plt.show()




fig = plt.figure(figsize=(6, 3))
gs = gridspec.GridSpec(20, 30)
ax1 = fig.add_subplot(gs[0:18, 0: 28])
#ax3 = fig.add_subplot(gs[0:18, 20: 28])
plot_line(ax1, las_multi_2_7_1, legend=True, ylim=100)
#plot_line(ax1, las_multi_2_7_1, legend=True, ylim=100, opt=60.32, xval=5)
plt.savefig("../graphs-sim/las-multi-jct-2-7-1-128.png", dpi=500, bbox_inches='tight', pad_inches=0.1)
plt.savefig("las-multi-jct-2-7-1.png", dpi=500, bbox_inches='tight', pad_inches=0.1)
plt.show()


fig = plt.figure(figsize=(6, 3))
gs = gridspec.GridSpec(20, 30)
ax1 = fig.add_subplot(gs[0:18, 0: 28])
#ax3 = fig.add_subplot(gs[0:18, 20: 28])
plot_line(ax1, srtf_multi_2_7_1, legend=True, ylim=100)
#plot_line(ax1, srtf_multi_2_7_1, legend=True, ylim=100, opt=51.32, xval=5.5)
plt.savefig("../graphs-sim/srtf-multi-jct-2-7-1-128.png", dpi=500, bbox_inches='tight', pad_inches=0.1)
plt.savefig("srtf-multi-jct-2-7-1.png", dpi=500, bbox_inches='tight', pad_inches=0.1)
plt.show()

fig = plt.figure(figsize=(6, 3))
gs = gridspec.GridSpec(20, 30)
ax1 = fig.add_subplot(gs[0:18, 0: 28])
#ax3 = fig.add_subplot(gs[0:18, 20: 28])
plot_line(ax1, srtf_multi_2_7_1, legend=True, ylim=100)
plt.savefig("../graphs-sim/srtf-multi-jct-2-7-1-128.png", dpi=500, bbox_inches='tight', pad_inches=0.1)
plt.savefig("srtf-multi-jct-2-7-1.png", dpi=500, bbox_inches='tight', pad_inches=0.1)
plt.show()


fig = plt.figure(figsize=(6, 3))
gs = gridspec.GridSpec(20, 30)
ax1 = fig.add_subplot(gs[0:18, 0: 28])
#ax3 = fig.add_subplot(gs[0:18, 20: 28])
plot_line(ax1, fifo_multi_2_7_1, legend=True, ylim=100, greedy_plot=True)
plt.savefig("../graphs-sim/fifo-multi-jct-2-7-1-128.png", dpi=500, bbox_inches='tight', pad_inches=0.1)
plt.savefig("fifo-multi-jct-2-7-1.png", dpi=500, bbox_inches='tight', pad_inches=0.1)
plt.show()

fig = plt.figure(figsize=(6, 3))
gs = gridspec.GridSpec(20, 30)
ax1 = fig.add_subplot(gs[0:18, 0: 28])
#ax3 = fig.add_subplot(gs[0:18, 20: 28])
plot_line(ax1, fifo_multi_3_3_3, legend=True, ylim=100, greedy_plot=True)
plt.savefig("../graphs-sim/fifo-multi-jct-3-3-3-128.png", dpi=500, bbox_inches='tight', pad_inches=0.1)
plt.savefig("fifo-multi-jct-3-3-3.png", dpi=500, bbox_inches='tight', pad_inches=0.1)
plt.show()

fig = plt.figure(figsize=(6, 3))
gs = gridspec.GridSpec(20, 30)
ax1 = fig.add_subplot(gs[0:18, 0: 28])
#ax3 = fig.add_subplot(gs[0:18, 20: 28])
plot_line(ax1, fifo_multi_5_0_5, legend=True, ylim=100, greedy_plot=True)
plt.savefig("../graphs-sim/fifo-multi-jct-5-0-5-128.png", dpi=500, bbox_inches='tight', pad_inches=0.1)
plt.savefig("fifo-multi-jct-5-0-5.png", dpi=500, bbox_inches='tight', pad_inches=0.1)
plt.show()





==> graph-scripts/plot_mem.py <==
#!/usr/bin/env python
#import cairocffi as cairo
#import matplotlib.rcsetup as rcsetup
#print(rcsetup.all_backends)
import numpy as np
import matplotlib.pyplot as plt
from matplotlib import gridspec
import matplotlib
import sys
#matplotlib.use("GTK3Agg")
matplotlib.rcParams.update({'font.size': 11})

red = 'tab:red'
blue = 'navy'
teal = 'teal'
black = 'k'
orange = 'orange'
lblue = 'lightsteelblue'
olive = 'tab:olive'
cyan = 'tab:cyan'
rblue = 'royalblue'
brown = 'brown'

def plot_line(ax1, filename, title=None, legend=None, ylim=None):
    mem = []
    res18 = []
    gnmt = []


    for line in open(filename):
        # ignore comments
        if line.startswith("#"):
            continue
        s = line.split()  

        mem.append(int(s[0]))
        res18.append(float(s[1]))
        gnmt.append(float(s[2]))
    #ax1.axvline(x=3, linewidth=1.5, color=red, linestyle='dashed')
    #ax2.axvline(x=3, linewidth=1.5, color=red, linestyle='dashed')
    res_plot = ax1.plot(mem, res18, color='red', marker='x', linestyle='solid',
        linewidth=2, markersize=3)
    gnmt_plot = ax1.plot(mem, gnmt, color=blue, marker='o', linestyle='solid',
        linewidth=2, markersize=3)


    # add some text for labels, title and axes ticks
    ax1.set_xlabel('% dataset cached')
    ax1.set_ylabel('Tput  samples or tokens per sec)')
    ax1.set_xticks(mem)
    ax1.set_xticklabels(mem)

    if ylim is not None:
        ax1.set_ylim([0, ylim])

    if title is not None:
        ax1.set_title(title)
        ax1.title.set_position([0.5, -0.4])

    #ax1.set_title('(a) DNNs sensitive to CPU allocation')
    ax1.title.set_position([0.5, -0.4])
    if legend is not None:
        ax1.legend((res_plot[0], gnmt_plot[0]),
             ( 'ResNet18','GNMT'), bbox_to_anchor=(0.7, 0.8), ncol=3, fontsize=11)

mem = "mem.data"



fig = plt.figure(figsize=(7, 3))
gs = gridspec.GridSpec(20, 30)
ax1 = fig.add_subplot(gs[0:18, 0: 28])
#ax3 = fig.add_subplot(gs[0:18, 20: 28])
plot_line(ax1, mem, legend=True)
#plot_disk(ax2, disk_data, title='(b) Disk Activity')
#plot_line(ax3, vgg16, title='(c) VGG16')
plt.savefig("../graphs-dali/mem-sensitivity.png", dpi=500, bbox_inches='tight', pad_inches=0.1)
plt.savefig("mem-sensitivity.png", dpi=500, bbox_inches='tight', pad_inches=0.1)
plt.show()



==> graph-scripts/plot_mem_validation.py <==
#!/usr/bin/env python
#import cairocffi as cairo
#import matplotlib.rcsetup as rcsetup
#print(rcsetup.all_backends)
import numpy as np
import matplotlib.pyplot as plt
from matplotlib import gridspec
import matplotlib
import sys
#matplotlib.use("GTK3Agg")
matplotlib.rcParams.update({'font.size': 13})



red = 'tab:red'
blue = 'navy'
teal = 'teal'
black = 'k'
orange = 'orange'
lblue = 'lightsteelblue'
olive = 'tab:olive'
cyan = 'tab:cyan'
rblue = 'royalblue'
brown = 'brown'
green = 'green'

def plot_line(ax1, filename, title=None, legend=None, ylim=None, add_opt=None, add_greedy=False):
    time1 = []
    time2 = []
    time3= []
    time4 = []
    fair = []
    greedy = []
    tune = []
    opt = []


    for line in open(filename):
        # ignore comments
        if line.startswith("#"):
            continue
        s = line.split()  

        time1.append(float(s[0])*570/100)
        fair.append(float(s[1]))
        if len(s) > 2: 
            time2.append(float(s[2])*570/100)
            greedy.append(float(s[3]))

        #print(greedy)
    #ax1.axvline(x=3, linewidth=1.5, color=red, linestyle='dashed')
    #ax2.axvline(x=3, linewidth=1.5, color=red, linestyle='dashed')
    fair_plot = ax1.plot(time1,fair, color=orange, marker='o', linestyle='--',
        linewidth=2, markersize=4)

    greedy_plot = ax1.plot(time2,greedy, color=green, marker='>', linestyle='-.',
            linewidth=2, markersize=4)




    # add some text for labels, title and axes ticks
    ax1.set_xlabel('Memory (GB)')
    ax1.set_ylabel('Speed (samples/s)')
    #ax1.set_xticks(load)
    #ax1.set_xticklabels(mem)
    #ax1.margins(x=0)
    if ylim is not None:
        ax1.set_ylim([0, ylim])


    if title is not None:
        ax1.set_title(title)
        ax1.title.set_position([0.5, -0.4])

    #ax1.set_title('(a) DNNs sensitive to CPU allocation')
    ax1.title.set_position([0.5, -0.4])

    ax1.legend((fair_plot[0], greedy_plot[0]),
         ( 'Estimated' ,'Empirical'), bbox_to_anchor=(1, 0.4), ncol=1, fontsize=14)
 

def plot_cpu(plt, ax1, filename, title=None, legend=None, ylim=None, add_opt=None, add_greedy=False):
    time1 = []
    time2 = []
    time3= []
    time4 = []
    fair = []
    greedy = []
    tune = []
    opt = []


    for line in open(filename):
        # ignore comments
        if line.startswith("#"):
            continue
        s = line.split()  

        time1.append(float(s[0]))
        fair.append(float(s[1]))
        if len(s) > 2: 
            time2.append(float(s[2]))
            greedy.append(float(s[3]))

        #print(greedy)
    #ax1.axvline(x=3, linewidth=1.5, color=red, linestyle='dashed')
    #ax2.axvline(x=3, linewidth=1.5, color=red, linestyle='dashed')
    fair_plot = ax1.plot(time1,fair, color=orange, marker='o', linestyle='--',
        linewidth=2, markersize=4)

    greedy_plot = ax1.plot(time2,greedy, color=green, marker='>', linestyle='-.',
            linewidth=2, markersize=4)



    plt.xticks(fontsize= 11) 
    # add some text for labels, title and axes ticks
    ax1.set_xlabel('Num CPU')
    ax1.set_ylabel('Norm. epoch time')
    #ax1.set_xticks(load)
    #ax1.set_xticklabels(mem)
    ax1.margins(x=0)
    if ylim is not None:
        ax1.set_ylim([0, ylim])

    if title is not None:
        ax1.set_title(title)
        ax1.title.set_position([0.5, -0.4])

    #ax1.set_title('(a) DNNs sensitive to CPU allocation')
    ax1.title.set_position([0.5, -0.4])

    ax1.legend((fair_plot[0], greedy_plot[0]),
         ( 'Profiled(50 iters)' ,'Empirical(2 epochs)'), bbox_to_anchor=(1, 1), ncol=1, fontsize=14)
        
mem="mem_validation.data"
cpu="cpu_validation.data"

fig = plt.figure(figsize=(4, 3))
gs = gridspec.GridSpec(20, 30)
ax1 = fig.add_subplot(gs[0:18, 0: 28])
plot_line(ax1, mem, legend=True)
plt.savefig("../graphs-profiling/mem-validation.png", dpi=500, bbox_inches='tight', pad_inches=0.1)
plt.savefig("mem-validation.png", dpi=500, bbox_inches='tight', pad_inches=0.1)
plt.show()

fig = plt.figure(figsize=(4, 3))
gs = gridspec.GridSpec(20, 30)
ax1 = fig.add_subplot(gs[0:18, 0: 28])
plot_cpu(plt,ax1, cpu, legend=True)
plt.savefig("../graphs-profiling/cpu-validation.png", dpi=500, bbox_inches='tight', pad_inches=0.1)
plt.savefig("cpu-validation.png", dpi=500, bbox_inches='tight', pad_inches=0.1)
plt.show()



==> graph-scripts/plot_mot.py <==
#!/usr/bin/env python
#import cairocffi as cairo
#import matplotlib.rcsetup as rcsetup
#print(rcsetup.all_backends)
import numpy as np
import matplotlib.pyplot as plt
from matplotlib import gridspec
import matplotlib
import sys
#matplotlib.use("GTK3Agg")
matplotlib.rcParams.update({'font.size': 11})

red = 'tab:red'
blue = 'navy'
teal = 'teal'
black = 'k'
orange = 'orange'
lblue = 'lightsteelblue'
olive = 'tab:olive'
cyan = 'tab:cyan'
rblue = 'royalblue'
brown = 'brown'

def plot_line(ax1, filename, title=None, legend=None, ylim=None, greedy_plot=False, opt=0, xval=0):
    load = []
    fair = []
    tune = []
    fair_las = []
    tune_las = []


    for line in open(filename):
        # ignore comments
        if line.startswith("#"):
            continue
        s = line.split()  

        load.append(float(s[0]))
        fair.append(float(s[1]))
        tune.append(float(s[2]))
        fair_las.append(float(s[3]))
        tune_las.append(float(s[4]))

    #ax1.axvline(x=3, linewidth=1.5, color=red, linestyle='dashed')
    #ax2.axvline(x=3, linewidth=1.5, color=red, linestyle='dashed')
    fair_plot = ax1.plot(load,fair, color=rblue, marker='<', linestyle='--',
        linewidth=1.5, markersize=4)
    tune_plot = ax1.plot(load,tune, color=red, marker='<', linestyle='solid',
        linewidth=1.5, markersize=4)
    fair_las_plot = ax1.plot(load,fair_las, color='green', marker='o', linestyle='-.',
            linewidth=1.5, markersize=4)
    tune_las_plot = ax1.plot(load,tune_las, color='brown', marker='o', linestyle='solid',
            linewidth=1.5, markersize=4)
    if opt > 0:
        opt_point = ax1.plot(xval, opt, color=black, marker='<', markersize=4, linestyle=None, linewidth=0)


    # add some text for labels, title and axes ticks
    ax1.set_xlabel('Load (jobs/hr)')
    ax1.set_ylabel('Avg JCT (hrs)')
    #ax1.set_xticks(load)
    #ax1.set_xticklabels(mem)

    if ylim is not None:
        ax1.set_ylim([0, ylim])

    if title is not None:
        ax1.set_title(title)
        ax1.title.set_position([0.5, -0.4])

    #ax1.set_title('(a) DNNs sensitive to CPU allocation')
    ax1.title.set_position([0.5, -0.4])
    
    ax1.legend((fair_plot[0], tune_plot[0], fair_las_plot[0], tune_las_plot[0]),
             ( 'SRTF','Synergy-SRTF' , 'LAS', 'Synergy-LAS'), bbox_to_anchor=(0.45, 1), ncol=1, fontsize=11)


jct_motivation = "jct_motivation.data"


fig = plt.figure(figsize=(6, 3))
gs = gridspec.GridSpec(20, 30)
ax1 = fig.add_subplot(gs[0:18, 0: 28])
#ax3 = fig.add_subplot(gs[0:18, 20: 28])
#plot_line(ax1, fifo_single_2_7_1, legend=True, ylim=100, opt=25.27,xval=8)
plot_line(ax1, jct_motivation, legend=True, ylim=100)

plt.savefig("../graphs-sim/jct-mot.png", dpi=500, bbox_inches='tight', pad_inches=0.1)
plt.savefig("jct-mot.png", dpi=500, bbox_inches='tight', pad_inches=0.1)
plt.show()



==> graph-scripts/plot_scalability.py <==
#!/usr/bin/env python
#import cairocffi as cairo
#import matplotlib.rcsetup as rcsetup
#print(rcsetup.all_backends)
import numpy as np
import matplotlib.pyplot as plt
from matplotlib import gridspec
import matplotlib
import sys
#matplotlib.use("GTK3Agg")
matplotlib.rcParams.update({'font.size': 11})

red = 'tab:red'
blue = 'navy'
teal = 'teal'
black = 'k'
orange = 'orange'
lblue = 'lightsteelblue'
olive = 'tab:olive'
cyan = 'tab:cyan'
rblue = 'royalblue'
brown = 'brown'

def plot_line(ax1, filename, title=None, legend=None, ylim=None, greedy_plot=False):
    gpus = []
    opt = []
    tune = []


    for line in open(filename):
        # ignore comments
        if line.startswith("#"):
            continue
        s = line.split()  

        gpus.append(float(s[0]))
        opt.append(float(s[1]))
        tune.append(float(s[2]))
    #ax1.axvline(x=3, linewidth=1.5, color=red, linestyle='dashed')
    #ax2.axvline(x=3, linewidth=1.5, color=red, linestyle='dashed')
    opt_plot = ax1.plot(gpus,opt, color=black, marker='*', linestyle='--',
        linewidth=2, markersize=4)
    tune_plot = ax1.plot(gpus,tune, color=red, marker='s', linestyle='solid',
            linewidth=2, markersize=4)



    # add some text for labels, title and axes ticks
    ax1.set_xlabel('Num GPUs')
    ax1.set_ylabel('Time (s)')
    #ax1.set_xticks(load)
    #ax1.set_xticklabels(mem)

    if ylim is not None:
        ax1.set_ylim([0, ylim])
    plt.xscale('log', basex=2)
    if title is not None:
        ax1.set_title(title)
        ax1.title.set_position([0.5, -0.4])

    #ax1.set_title('(a) DNNs sensitive to CPU allocation')
    ax1.title.set_position([0.5, -0.4])
    ax1.legend((opt_plot[0], tune_plot[0]),
             ( 'Synergy-Opt' ,'Synergy-Tune'), bbox_to_anchor=(0.45, 1), ncol=1, fontsize=11)
   

scale = "scalability.data"


fig = plt.figure(figsize=(6, 3))
gs = gridspec.GridSpec(20, 30)
ax1 = fig.add_subplot(gs[0:18, 0: 28])
plot_line(ax1, scale)
plt.savefig("../graphs-sim/scalability.png", dpi=500, bbox_inches='tight', pad_inches=0.1)
plt.savefig("scalability.png", dpi=500, bbox_inches='tight', pad_inches=0.1)
plt.show()



==> graph-scripts/plot_util.py <==
#!/usr/bin/env python
#import cairocffi as cairo
#import matplotlib.rcsetup as rcsetup
#print(rcsetup.all_backends)
import numpy as np
import matplotlib.pyplot as plt
from matplotlib import gridspec
import matplotlib
import sys
#matplotlib.use("GTK3Agg")
matplotlib.rcParams.update({'font.size': 17})



red = 'tab:red'
blue = 'navy'
teal = 'teal'
black = 'k'
orange = 'orange'
lblue = 'lightsteelblue'
olive = 'tab:olive'
cyan = 'tab:cyan'
rblue = 'royalblue'
brown = 'brown'
green = 'green'

def plot_line(ax1, filename, title=None, legend=None, ylim=None, add_opt=None, add_greedy=False):
    time1 = []
    time2 = []
    time3= []
    time4 = []
    fair = []
    greedy = []
    tune = []
    opt = []


    for line in open(filename):
        # ignore comments
        if line.startswith("#"):
            continue
        s = line.split()  

        time2.append(float(s[0]))
        greedy.append(float(s[1]))
        if len(s) > 2 :
            time1.append(float(s[2]))
            fair.append(float(s[3]))
            if len(s) > 4:
                time3.append(float(s[4]))
                tune.append(float(s[5]))
        if add_opt is not None:
            time4.append(float(s[6]))
            opt.append(float(s[7]))
        #print(greedy)
    #ax1.axvline(x=3, linewidth=1.5, color=red, linestyle='dashed')
    #ax2.axvline(x=3, linewidth=1.5, color=red, linestyle='dashed')
    fair_plot = ax1.plot(time1,fair, color=rblue, marker='', linestyle='--',
        linewidth=2, markersize=4)
    greedy_plot = ax1.plot(time2,greedy, color=green, marker='', linestyle='-.',
            linewidth=2, markersize=4)
    tune_plot = ax1.plot(time3,tune, color=red, marker='', linestyle='solid',
        linewidth=2, markersize=4)
    if add_opt is not None:
        opt_plot = ax1.plot(time4,opt, color=black, marker='', linestyle='--',
        linewidth=2, markersize=4)



    # add some text for labels, title and axes ticks
    ax1.set_xlabel('Time (hrs)')
    ax1.set_ylabel('Cluster GPU utilization (%)')
    #ax1.set_xticks(load)
    #ax1.set_xticklabels(mem)
    ax1.margins(x=0)
    if ylim is not None:
        ax1.set_ylim([0, ylim])

    if title is not None:
        ax1.set_title(title)
        ax1.title.set_position([0.5, -0.4])

    #ax1.set_title('(a) DNNs sensitive to CPU allocation')
    ax1.title.set_position([0.5, -0.4])

    ax1.legend((fair_plot[0], greedy_plot[0], tune_plot[0]),
             ( 'Proportional','Synergy-Greedy' ,'Synergy-Tune'), bbox_to_anchor=(1, 0.45), ncol=1, fontsize=17)

        
cpu = "eval_gpu_util.data"



fig = plt.figure(figsize=(6, 4))
gs = gridspec.GridSpec(20, 30)
ax1 = fig.add_subplot(gs[0:18, 0: 28])
#ax3 = fig.add_subplot(gs[0:18, 20: 28])
plot_line(ax1, cpu, legend=True, ylim=110)
plt.savefig("../graphs-sim/eval-gpu_util.png", dpi=500, bbox_inches='tight', pad_inches=0.1)
plt.savefig("eval_gpu_util.png", dpi=500, bbox_inches='tight', pad_inches=0.1)
plt.show()


